The role of the diffuse ionized gas in metallicity calibrations

Estimates of gas-phase abundances based on strong-line methods have been calibrated for H~{\scshape ii} regions. Those methods ignore any contribution from the diffuse ionized gas (DIG), which shows enhanced collisional-to-recombination line ratios in comparison to H~{\scshape ii} regions of the same metallicity. Applying strong line methods whilst ignoring the role of the DIG thus systematically overestimates metallicities. Using integral field spectroscopy data, we show how to correct for the DIG contribution and how it biases the mass--metallicity--star formation rate relation.

==> tex/cutauthors.py <==
# author: stephan zimmer
# license: GPL
# date: 2018-01-27
# comment: script to shorten long (automatic) bibliographies to shorter names.
# requirement: https://bibtexparser.readthedocs.io
# usage: python shortenAuthors.py <bibfile> <number of names>
#
# https://gist.github.com/zimmerst/9cb2ccad69b5f55a0a222c01b1d8e183
# https://tex.stackexchange.com/questions/5662/bibtex-automatic-replacement-of-4-authors-with-et-al/5886#5886

from argparse import ArgumentParser
from bibtexparser import loads as bib_loads, dumps as bib_dumps
from bibtexparser.bwriter import BibTexWriter
from bibtexparser.bparser import BibTexParser

def loadDB(bibfile, max_authors):
    """ returns short author list """
    with open(bibfile) as bibtex_file:
        bibtex_str = bibtex_file.read()

    # Doesn't complain about "month = apr" field.
    # https://github.com/sciunto-org/python-bibtexparser/issues/204
    parser = BibTexParser(common_strings=True)
    db = bib_loads(bibtex_str, parser=parser)
    #db = bib_loads(bibtex_str)

    for item in db.entries:
        try:
            auth = item['author']
            auth_list = auth.split("and ")
            if len(auth_list) >= max_authors:
                # up to max
                # all_auth = auth_list[0:max_authors]
                # only the first
                all_auth = auth_list[0:1]
                all_auth.append('others')
                item['author'] = "and ".join(all_auth)
        except:
            pass

        try:
            auth = item['editor']
            auth_list = auth.split("and ")
            if len(auth_list) >= max_authors:
                # up to max
                # all_auth = auth_list[0:max_authors]
                # only the first
                all_auth = auth_list[0:1]
                all_auth.append('others')
                print(item['editor'])
                item['editor'] = "and ".join(all_auth)
                print(item['editor'])
        except:
            pass
    return db

def main(args=None):
    parser = ArgumentParser(usage="Usage: %(prog)s [options]", description="shortens authorlist by replacing excess authors with 'others'")
    parser.add_argument("-n","--nauthors",type=int, help="max number of authors", dest='max_authors', default=5)
    parser.add_argument("-o","--output",dest='output', help="name of output file, default will take input file and change to <file>-short.bib", default=None)
    parser.add_argument("-i","--input",dest='input', help="name of input bib file", required=True)
    opts = parser.parse_args(args)
    if opts.output is None:
        out = opts.input.replace(".bib","-short.bib")
    else:
        out = opts.output
    db = loadDB(opts.input, opts.max_authors)
    writer = BibTexWriter()
    with open(out, 'w') as bibfile:
        bibfile.write(writer.write(db))
    print ('wrote %s'%out)
    
if __name__ == '__main__':
    main()

